$G$-Hilbert schemes of canonical abelian quotient threefolds

Ishida and Iwashita showed that the canonical abelian quotient singularities of dimension three that are not Gorenstein fall into four families. For the two families that have not been treated before, we extend a method of K\k{e}dzierski and compute the toric charts of the $G$-Hilbert scheme explicitly. As a result, we show that the $G$-Hilbert scheme has at worst conifold singularities. Combined with known results, this shows that for every three-dimensional canonical abelian quotient singularity, the $G$-Hilbert scheme has at worst conifold singularities, every essential divisor over the singularity appears on it as a prime divisor, and its limit F-blowup is a resolution of the singularity. These results also hold for every three-dimensional $\mathbb{Q}$-factorial canonical toric singularity in any characteristic, if we replace the $G$-Hilbert scheme by the limit F-blowup of the singularity.

==> anc/G14_1_9_11.txt <==
SMOOTH Gamma=Span(x^2 xyz y^3 yz^2 z^3) basis=(-2,0,4) (1,2,-3) (2,-3,1)
SMOOTH Gamma=Span(x^2z xyz y^2 yz^2 z^3) basis=(-2,0,4) (-2,3,-1) (3,-1,-2)
LOWDIM Gamma=Span(x^3 xyz y^3 z^3) B={(-3,1,2) (-2,0,4) (-1,2,1) (0,1,3) (0,4,-2) (1,-1,2) (1,2,-3) (1,3,0) (2,-3,1) (2,1,-1) (3,0,1) (4,-2,0)} line: -(-3,1,2) = 1*(1,2,-3) + 1*(2,-3,1)
SMOOTH Gamma=Span(x^2z x^3 xyz y^2 z^3) basis=(-3,1,2) (1,2,-3) (4,-2,0)
SMOOTH Gamma=Span(x^2 xy^2 xyz y^3 yz^2) basis=(-1,-2,3) (0,4,-2) (3,-1,-2)
LOWDIM Gamma=Span(x^2z xy^2 xyz yz^2) B={(-2,3,-1) (-1,-2,3) (-1,2,1) (0,1,3) (1,-1,2) (1,3,0) (2,1,-1) (3,-1,-2) (3,0,1)} line: -(-2,3,-1) = 1*(-1,-2,3) + 1*(3,-1,-2)
SMOOTH Gamma=Span(x^3 xy^2 xyz y^3 z^2) basis=(-3,1,2) (0,4,-2) (2,-3,1)
SMOOTH Gamma=Span(x^2z x^3 xy^2 xyz z^2) basis=(-2,3,-1) (-1,-2,3) (4,-2,0)
SMOOTH Gamma=Span(xyz y^3 yz^2 z^4) basis=(-1,2,1) (0,-3,5) (2,0,-4)
SMOOTH Gamma=Span(xyz y^2 yz^2 z^5) basis=(-1,-1,6) (0,3,-5) (2,0,-4)
SMOOTH Gamma=Span(xz y^2 yz^2 z^7) basis=(-1,2,1) (0,-2,8) (1,1,-6)
SMOOTH Gamma=Span(x^2z x^4 xyz z^3) basis=(-4,2,0) (1,-1,2) (5,0,-3)
SMOOTH Gamma=Span(x^2z x^5 xyz z^2) basis=(-5,0,3) (-4,2,0) (6,-1,-1)
SMOOTH Gamma=Span(xz yz^2 z^8) basis=(-1,0,9) (0,2,-8) (1,-1,2)
SMOOTH Gamma=Span(x^2z x^7 xy z^2) basis=(-6,1,1) (1,-1,2) (8,0,-2)
SMOOTH Gamma=Span(x^3 xy^2 xyz y^4) basis=(-3,5,0) (0,-4,2) (2,1,-1)
SMOOTH Gamma=Span(x^2 xy^2 xyz y^5) basis=(-1,6,-1) (0,-4,2) (3,-5,0)
SMOOTH Gamma=Span(x^2 xy^2 y^7 yz) basis=(-2,8,0) (1,-6,1) (2,1,-1)
SMOOTH Gamma=Span(xy^2 y^8 yz) basis=(-1,2,1) (0,9,-1) (2,-8,0)
SMOOTH Gamma=Span(x^2z x^8 xy) basis=(-8,0,2) (2,1,-1) (9,-1,0)
SMOOTH Gamma=Span(y^3z^2 z^4) basis=(0,-3,5) (0,4,-2) (1,-2,-1)
SMOOTH Gamma=Span(y^2z^2 z^7) basis=(0,-2,8) (0,3,-5) (1,-2,-1)
SMOOTH Gamma=Span(yz^2 z^10) basis=(0,-1,11) (0,2,-8) (1,0,-9)
SMOOTH Gamma=Span(y^4z y^8) basis=(0,-4,2) (0,9,-1) (1,-2,-1)
SMOOTH Gamma=Span(x^2z^3 x^4) basis=(-2,0,4) (-1,1,-2) (5,0,-3)
SMOOTH Gamma=Span(x^2z^2 x^7) basis=(-5,0,3) (-1,1,-2) (8,0,-2)
SMOOTH Gamma=Span(xz^4 z^8) basis=(-1,0,9) (-1,1,-2) (2,0,-4)
SMOOTH Gamma=Span(x^10 x^2z) basis=(-9,1,0) (-8,0,2) (11,0,-1)
SMOOTH Gamma=Span(z^13) basis=(0,0,14) (0,1,-11) (1,0,-9)
SMOOTH Gamma=Span(x^3y^2 y^4) basis=(-3,5,0) (-2,-1,1) (4,-2,0)
SMOOTH Gamma=Span(x^2y^2 y^7) basis=(-2,-1,1) (-2,8,0) (3,-5,0)
SMOOTH Gamma=Span(xy^2 y^10) basis=(-1,11,0) (0,-9,1) (2,-8,0)
SMOOTH Gamma=Span(x^4y x^8) basis=(-4,2,0) (-2,-1,1) (9,-1,0)
SMOOTH Gamma=Span(y^13) basis=(0,-9,1) (0,14,0) (1,-11,0)
SMOOTH Gamma=Span(x^13) basis=(-11,0,1) (-9,1,0) (14,0,0)
r=14 weights=1 9 11: G-graphs=35, smooth charts=33, full-dim non-smooth=0


==> anc/G9_1_4_7.txt <==
SMOOTH Gamma=Span(x y^2z z^3) basis=(-1,0,4) (0,3,-3) (1,-2,1)
SMOOTH Gamma=Span(x y^2z y^3 z^2) basis=(-1,3,1) (0,-3,3) (1,1,-2)
SMOOTH Gamma=Span(xz^2 yz z^3) basis=(-1,0,4) (-1,2,-1) (2,-1,-1)
SMOOTH Gamma=Span(x^2 xz^2 y z^3) basis=(-2,1,1) (1,-1,3) (3,0,-3)
SMOOTH Gamma=Span(x^3 xz^2 y) basis=(-3,0,3) (1,1,-2) (4,-1,0)
SMOOTH Gamma=Span(xy y^2z y^3) basis=(-1,-1,2) (0,4,-1) (2,-1,-1)
SMOOTH Gamma=Span(x^2y y^3 z) basis=(-2,1,1) (0,4,-1) (3,-3,0)
SMOOTH Gamma=Span(x^2y x^3 y^2 z) basis=(-3,3,0) (1,-2,1) (3,1,-1)
SMOOTH Gamma=Span(x^2y x^3 xz) basis=(-1,-1,2) (-1,2,-1) (4,-1,0)
SMOOTH Gamma=Span(y^2z z^4) basis=(0,-2,5) (0,3,-3) (1,0,-4)
SMOOTH Gamma=Span(y^3z z^2) basis=(0,-3,3) (0,4,-1) (1,-3,-1)
SMOOTH Gamma=Span(yz z^6) basis=(0,-1,7) (0,2,-5) (1,0,-4)
SMOOTH Gamma=Span(x^2 xz^3) basis=(-1,0,4) (-1,1,-3) (3,0,-3)
SMOOTH Gamma=Span(x^4 xz^2) basis=(-4,1,0) (-3,0,3) (5,0,-2)
SMOOTH Gamma=Span(x^6 xz) basis=(-5,0,2) (-4,1,0) (7,0,-1)
SMOOTH Gamma=Span(z^8) basis=(0,0,9) (0,1,-7) (1,0,-4)
SMOOTH Gamma=Span(x^2y y^4) basis=(-2,5,0) (0,-4,1) (3,-3,0)
SMOOTH Gamma=Span(x^3y y^2) basis=(-3,-1,1) (-3,3,0) (4,-1,0)
SMOOTH Gamma=Span(xy y^6) basis=(-1,7,0) (0,-4,1) (2,-5,0)
SMOOTH Gamma=Span(y^8) basis=(0,-4,1) (0,9,0) (1,-7,0)
SMOOTH Gamma=Span(x^8) basis=(-7,0,1) (-4,1,0) (9,0,0)
r=9 weights=1 4 7: G-graphs=21, smooth charts=21, full-dim non-smooth=0


==> anc/README.md <==
# Computations for Remark 2.14

Ancillary files for Y. Kaijima, "G-Hilbert schemes of canonical abelian quotient threefolds".
The program is a Python 3 script that uses only the standard library (tested with Python 3.12).

## Types 1/9(1,4,7) and 1/14(1,9,11)

`ggraph.py` enumerates all G-graphs for a cyclic group G = 1/r(w1,w2,w3).
For each G-graph Γ, it computes the set
B_Γ = { s_Γ(t·w) : w ∈ Γ, t ∈ {x,y,z}, t·w ∉ Γ }, which generates S(Γ) (Lemma 2.6).
Each G-graph is reported as one of the following.

- `SMOOTH`: B_Γ contains a Z-basis of M (determinant ±r) such that every element of B_Γ is a
  non-negative integral combination of it. Then V(Γ) = Spec k[S(Γ)] is isomorphic to A^3.
  The basis is printed (exponent vectors in x, y, z).
- `LOWDIM`: for some b ∈ B_Γ, −b is a non-negative combination of elements of B_Γ.
  Then the cone spanned by S(Γ) contains a line, so dim σ(Γ) < 3. This relation is printed.
- `FULLDIM-NONSMOOTH`: neither of the above, so dim σ(Γ) = 3 and V(Γ) is not shown to be A^3.
  This does not occur for these two groups.

Only the G-graphs with dim σ(Γ) = 3 are needed (Remark 2.10).

Usage: `python3 ggraph.py r w1 w2 w3`

Outputs:
- `G9_1_4_7.txt`   — 1/9(1,4,7): 21 G-graphs, all smooth.
- `G14_1_9_11.txt` — 1/14(1,9,11): 35 G-graphs, 33 smooth, 2 with dim σ(Γ) < 3
  (Span(x^3, y^3, z^3, xyz) and Span(x^2z, xy^2, yz^2, xyz)).


==> anc/ggraph.py <==
#!/usr/bin/env python3
"""Charts of Hilb^G(A^3) for a cyclic group G = 1/r(w1, w2, w3).

Ancillary file for Y. Kaijima, "G-Hilbert schemes of canonical abelian
quotient threefolds" (Remark 2.14).  Uses only the Python standard library.

Usage: python3 ggraph.py r w1 w2 w3

A monomial x^a y^b z^c is stored as the exponent vector (a, b, c).
For each G-graph Gamma the program computes the finite set

    B_Gamma = { s_Gamma(t*w) : w in Gamma, t in {x, y, z}, t*w not in Gamma },

which generates the semigroup S(Gamma) (Lemma 2.6), and prints one line:

  SMOOTH  B_Gamma contains a Z-basis e1, e2, e3 of M such that every element
          of B_Gamma is a non-negative integral combination of e1, e2, e3.
          Then S(Gamma) = N e1 + N e2 + N e3, so V(Gamma) is A^3.
          The basis is printed.

  LOWDIM  For some b in B_Gamma, -b is a non-negative rational combination of
          elements of B_Gamma.  Then the cone spanned by S(Gamma) contains the
          line R b, so dim sigma(Gamma) < 3.  The relation is printed.

  FULLDIM-NONSMOOTH
          Neither of the above.  By Lemma 2.6 the cone spanned by S(Gamma) is
          then pointed, so dim sigma(Gamma) = 3 and V(Gamma) is not shown to
          be A^3.  (This does not occur for 1/9(1,4,7) and 1/14(1,9,11).)
"""

import sys
from fractions import Fraction
from itertools import combinations


def weight(m, w, r):
    """The character of G acting on the monomial m, as an element of Z/r."""
    return (m[0] * w[0] + m[1] * w[1] + m[2] * w[2]) % r


def g_graphs(r, w):
    """All G-graphs: sets of r monomials, closed under taking divisors,
    containing exactly one monomial of each weight."""
    # A G-graph has r elements and is closed under division,
    # so every element has degree < r.
    cand = [(a, b, c) for a in range(r) for b in range(r) for c in range(r)
            if a + b + c < r]
    # Order refining divisibility, so a monomial is added after its divisors.
    cand.sort(key=lambda m: (sum(m), m))

    result = []
    graph = set()
    used = set()

    def extend(start):
        if len(graph) == r:
            result.append(frozenset(graph))
            return
        for i in range(start, len(cand)):
            m = cand[i]
            wt = weight(m, w, r)
            if wt in used:
                continue
            divisors = [tuple(m[k] - (k == j) for k in range(3))
                        for j in range(3) if m[j] > 0]
            if not all(d in graph for d in divisors):
                continue
            graph.add(m)
            used.add(wt)
            extend(i + 1)
            graph.remove(m)
            used.remove(wt)

    extend(0)
    return result


def generators(graph, w, r):
    """The set B_Gamma of Lemma 2.6, as a sorted list of vectors in M."""
    by_weight = {weight(m, w, r): m for m in graph}
    B = set()
    for m in graph:
        for j in range(3):
            t = tuple(m[k] + (k == j) for k in range(3))
            if t in graph:
                continue
            v = by_weight[weight(t, w, r)]           # wt_Gamma(t)
            B.add(tuple(t[k] - v[k] for k in range(3)))  # s_Gamma(t)
    return sorted(B)


def det3(p, q, s):
    return (p[0] * (q[1] * s[2] - q[2] * s[1])
            - p[1] * (q[0] * s[2] - q[2] * s[0])
            + p[2] * (q[0] * s[1] - q[1] * s[0]))


def find_basis(B, r):
    """Three elements of B forming a Z-basis of M (|det| = r = [Z^3 : M])
    such that every element of B is a non-negative integral combination
    of them.  Returns None if there are none."""
    for e in combinations(B, 3):
        d = det3(*e)
        if abs(d) != r:
            continue
        ok = True
        for b in B:
            # Cramer's rule: b = sum_i (c_i / d) e_i.
            c = (det3(b, e[1], e[2]), det3(e[0], b, e[2]), det3(e[0], e[1], b))
            if any(ci % d != 0 or ci // d < 0 for ci in c):
                ok = False
                break
        if ok:
            return e
    return None


def solve(vectors, target):
    """Exact solution c of sum_i c_i vectors[i] = target, if the vectors are
    linearly independent and such c exists.  Otherwise None."""
    k = len(vectors)
    # Augmented 3 x (k+1) matrix with the vectors as columns.
    A = [[Fraction(vectors[i][row]) for i in range(k)] + [Fraction(target[row])]
         for row in range(3)]
    pivots = []
    row = 0
    for col in range(k):
        p = next((i for i in range(row, 3) if A[i][col] != 0), None)
        if p is None:
            return None                       # linearly dependent
        A[row], A[p] = A[p], A[row]
        for i in range(3):
            if i != row and A[i][col] != 0:
                f = A[i][col] / A[row][col]
                A[i] = [A[i][j] - f * A[row][j] for j in range(k + 1)]
        pivots.append(row)
        row += 1
    if any(A[i][k] != 0 for i in range(row, 3)):
        return None                           # inconsistent
    return [A[pivots[i]][k] / A[pivots[i]][i] for i in range(k)]


def find_line(B):
    """An element b of B and a non-negative combination of B equal to -b,
    or None if the cone spanned by B is pointed.

    If the cone contains a line, some b in B has -b in the cone, and by
    Caratheodory's theorem -b is then a non-negative combination of at most
    three linearly independent elements of B."""
    for b in B:
        neg = tuple(-x for x in b)
        for k in (1, 2, 3):
            for sub in combinations(B, k):
                c = solve(sub, neg)
                if c is not None and all(ci >= 0 for ci in c):
                    return b, list(zip(c, sub))
    return None


def monomial(m):
    s = ''.join(v + (f'^{e}' if e > 1 else '')
                for v, e in zip('xyz', m) if e > 0)
    return s or '1'


def span_string(graph):
    """Gamma = Span(maximal elements)."""
    maximal = [m for m in graph
               if all(tuple(m[k] + (k == j) for k in range(3)) not in graph
                      for j in range(3))]
    return 'Span(' + ' '.join(sorted(monomial(m) for m in maximal)) + ')'


def vec(v):
    return '(' + ','.join(str(x) for x in v) + ')'


def main():
    if len(sys.argv) != 5:
        sys.exit('usage: python3 ggraph.py r w1 w2 w3')
    r, *w = (int(a) for a in sys.argv[1:])

    graphs = g_graphs(r, w)
    smooth = nonsmooth = 0
    for graph in graphs:
        B = generators(graph, w, r)
        basis = find_basis(B, r)
        if basis is not None:
            smooth += 1
            print(f'SMOOTH Gamma={span_string(graph)} '
                  f'basis={" ".join(vec(e) for e in basis)}')
            continue
        line = find_line(B)
        if line is not None:
            b, comb = line
            rel = ' + '.join(f'{c}*{vec(v)}' for c, v in comb)
            print(f'LOWDIM Gamma={span_string(graph)} '
                  f'B={{{" ".join(vec(v) for v in B)}}} '
                  f'line: -{vec(b)} = {rel}')
        else:
            nonsmooth += 1
            print(f'FULLDIM-NONSMOOTH Gamma={span_string(graph)} '
                  f'B={{{" ".join(vec(v) for v in B)}}}')
    print(f'r={r} weights={" ".join(map(str, w))}: G-graphs={len(graphs)}, '
          f'smooth charts={smooth}, full-dim non-smooth={nonsmooth}')


if __name__ == '__main__':
    main()

